A robust, high-order implicit shock tracking method for simulation of complex, high-speed flows

High-order implicit shock tracking is a new class of numerical methods to approximate solutions of conservation laws with non-smooth features. These methods align elements of the computational mesh with non-smooth features to represent them perfectly, allowing high-order basis functions to approximate smooth regions of the solution without the need for nonlinear stabilization, which leads to accurate approximations on traditionally coarse meshes. The hallmark of these methods is the underlying optimization formulation whose solution is a feature-aligned mesh and the corresponding high-order approximation to the flow; the key challenge is robustly solving the central optimization problem. In this work, we develop a robust optimization solver for high-order implicit shock tracking methods so they can be reliably used to simulate complex, high-speed, compressible flows in multiple dimensions. The proposed method integrates practical robustness measures into a sequential quadratic programming method, including dimension- and order-independent simplex element collapses, mesh smoothing, and element-wise solution re-initialization, which prove to be necessary to reliably track complex discontinuity surfaces, such as curved and reflecting shocks, shock formation, and shock-shock interaction. A series of nine numerical experiments -- including two- and three-dimensional compressible flows with complex discontinuity surfaces -- are used to demonstrate: 1) the robustness of the solver, 2) the meshes produced are high-quality and track continuous, non-smooth features in addition to discontinuities, 3) the method achieves the optimal convergence rate of the underlying discretization even for flows containing discontinuities, and 4) the method produces highly accurate solutions on extremely coarse meshes relative to approaches based on shock capturing.

==> _py/mk_advec3d_geom.py <==
import numpy as np

from pytikz.pltobj import Figure, Axes, Line3
from pytikz.sys_core import write_tex, cleanup_compile

# Create pytikz Figure and Axes
fig = Figure()
ax  = Axes('axis', 'axis equal image', 'grid',
           view='{15}{30}',
           width='0.7\\textwidth',
           xmin=-1.2, xmax=1.2,
           ymin=-0.2, ymax=1.2,
           zmin=-0.2, zmax=1.2,
           xtick='{-1, 0, 1}',
           ytick='{0, 1}',
           ztick='{0, 1}',
           xlabel='{$x_1$}',
           ylabel='{$x_2$}',
           zlabel='{$x_3$}',
           parent=fig)

# Plot/label domain
Line3([-1, 1, 1, -1, -1], [0, 0, 1, 1, 0], [0, 0, 0, 0, 0],
     draw='none', fill='lightgray', opacity=0.6, parent=ax)
Line3([-1, 1, 1, -1, -1], [0, 0, 1, 1, 0], [1, 1, 1, 1, 1],
     draw='none', fill='lightgray', opacity=0.6, parent=ax)
Line3([-1, 1, 1, -1, -1], [0, 0, 0, 0, 0], [0, 0, 1, 1, 0],
     draw='none', fill='lightgray', opacity=0.6, parent=ax)
Line3([-1, 1, 1, -1, -1], [1, 1, 1, 1, 1], [0, 0, 1, 1, 0],
     draw='none', fill='lightgray', opacity=0.6, parent=ax)
Line3([-1, -1, -1, -1, -1], [0, 1, 1, 0, 0], [0, 0, 1, 1, 0],
     draw='none', fill='lightgray', opacity=0.6, parent=ax)
Line3([1, 1, 1, 1, 1], [0, 1, 1, 0, 0], [0, 0, 1, 1, 0],
     draw='none', fill='lightgray', opacity=0.6, parent=ax)
#Line3([0, -1, -1, 0, 0], [0, 0.8, 0.8, 0, 0], [0, 0, 1, 1, 0],
#     draw='none', fill='red', opacity=0.6, parent=ax)
#y = np.linspace(0, 1, 250)
#x = (np.cos(np.pi*y)-1)/np.pi
#xk = np.concatenate([x, x[::-1], x[[0]]])
#yk = np.concatenate([y, y[::-1], y[[0]]])
#zk = np.concatenate([0*y, 1+0*y[::-1], 0*y[[0]]])
#Line3(xk, yk, zk, draw='none', fill='blue', opacity=0.6, parent=ax)

Line3([-1,  1], [0, 0], [0, 0], 'black', 'solid', 'thick', parent=ax)
Line3([-1,  1], [1, 1], [0, 0], 'black', 'dashed', 'thick', parent=ax)
Line3([-1,  1], [0, 0], [1, 1], 'black', 'solid', 'thick', parent=ax)
Line3([-1,  1], [1, 1], [1, 1], 'black', 'solid', 'thick', parent=ax)
Line3([-1, -1], [0, 1], [0, 0], 'black', 'dashed', 'thick', parent=ax)
Line3([ 1,  1], [0, 1], [0, 0], 'black', 'solid', 'thick', parent=ax)
Line3([-1, -1], [0, 1], [1, 1], 'black', 'solid', 'thick', parent=ax)
Line3([ 1,  1], [0, 1], [1, 1], 'black', 'solid', 'thick', parent=ax)
Line3([-1, -1], [0, 0], [0, 1], 'black', 'solid', 'thick', parent=ax)
Line3([ 1,  1], [0, 0], [0, 1], 'black', 'solid', 'thick', parent=ax)
Line3([-1, -1], [1, 1], [0, 1], 'black', 'dashed', 'thick', parent=ax)
Line3([ 1,  1], [1, 1], [0, 1], 'black', 'solid', 'thick', parent=ax)
Line3([ 0,  0], [0, 0], [0, 1], 'blue', 'dotted', 'thick', parent=ax, label='line:advec_geom:fix')

# Write files, compile, and view
write_tex(fig, fname_prefix='advec3d_geom', view=True)
cleanup_compile('advec3d_geom')


==> _py/mk_advec3d_plots.py <==
import numpy as np

from pytikz.pltobj import Figure, Groupplot, Axes, Line
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

from post_util import *

# Predefined styles
dot = Linestyle(mark='*', mark_size=1.5, mark_options='{solid, thin}')
square = Linestyle(mark='square*', mark_size=1.5, mark_options='{solid, thin}')
pentagon = Linestyle(mark='pentagon*', mark_size=1.5, mark_options='{solid, thin}')
triangle = Linestyle(mark='triangle*', mark_size=1.5, mark_options='{solid, thin}')

################################### ADVEC3D ####################################

##### History Plot ####
fig = Figure()
grpsty = '{group size = 3 by 1, horizontal sep = 1.4cm, vertical sep = 1cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

## First row, plotting history of straight shock
dat0 = np.load('../../simulations/_dat/advec1v3d_zahr0_case0p0q1_hist0.npz')
dat1 = np.load('../../simulations/_dat/advec1v3d_zahr0_case0p0q1_hist1.npz')
N = dat0['R0_nrm'].shape[1]

# Plot KKT residuals
ax1 = Axes('axis', xtick='{0,15,30}', xlabel='{Iteration ($k$)}',
           xmin=-1, xmax=30, ymin=5e-11, ymax=30,
           ymode='log', width='0.33\\textwidth', parent=grpplt)
Line(range(N), dat0['R0_nrm'][0, :], 'black', 'thick', dot,
     mark_repeat=4, parent=ax1, label='line:R0')
Line(range(N), dat1['dLdY_nrm'][0, :] / dat1['dLdY_nrm'][0, 0], 'red',
     'thick', triangle, mark_repeat=4, parent=ax1, label='line:dLdY')

# Plot objective residuals
ax2 = Axes('axis', xtick='{0,15,30}', xlabel='{Iteration ($k$)}',
           xmin=-1, xmax=30, ymin=8e-9, ymax=2e-1,
           ymode='log', width='0.33\\textwidth', parent=grpplt)
Line(range(N), dat0['R1err_nrm'][0, :], 'blue', 'thick', square,
     mark_repeat=4, parent=ax2, label='line:R1err')
Line(range(N), dat0['R1msh_nrm'][0, :], 'magenta', 'thick', pentagon,
     mark_repeat=4, parent=ax2, label='line:R1msh')

# Plot numerical parameters
ax3 = Axes('axis', xtick='{0,15,30}', xmin=-1, xmax=30, 
           xlabel='{Iteration ($k$)}',
           ymode='log', width='0.33\\textwidth', parent=grpplt)
Line(range(N), dat1['alpha'][0, :], 'black', 'solid',
     parent=ax3, label='line:alpha')
Line(range(N), dat1['lam'][0, :], 'blue', 'dashed',
     parent=ax3, label='line:lam')
Line(range(N), dat1['kappa0'][0, :], 'red', 'dash dot',
     parent=ax3, label='line:kappa')

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix = 'advec1v3d_zahr0_case0p0q1_hist'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Second row, plotting history of curved shock
fig = Figure()
grpsty = '{group size = 3 by 1, horizontal sep = 1.4cm, vertical sep = 1cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

dat0 = np.load('../../simulations/_dat/advec1v3d_zahr0_case1p0q2_hist0.npz')
dat1 = np.load('../../simulations/_dat/advec1v3d_zahr0_case1p0q2_hist1.npz')
N = dat0['R0_nrm'].shape[1]

# Plot KKT residuals
ax1 = Axes('axis', xtick='{0,50,100}', xlabel='{Iteration ($k$)}',
           xmin=-5, xmax=105, ymin=5e-9, ymax=30,
           ymode='log', width='0.33\\textwidth', parent=grpplt)
Line(range(N), dat0['R0_nrm'][0, :], 'black', 'thick', dot,
     mark_repeat=10, parent=ax1, label='line:R0')
Line(range(N), dat1['dLdY_nrm'][0, :] / dat1['dLdY_nrm'][0, 0], 'red',
     'thick', triangle, mark_repeat=10, parent=ax1, label='line:dLdY')

# Plot objective residuals
ax2 = Axes('axis', xtick='{0,50,100}', xlabel='{Iteration ($k$)}',
           xmin=-5, xmax=105, ymin=8e-5, ymax=5e-2,
           ymode='log', width='0.33\\textwidth', parent=grpplt)
Line(range(N), dat0['R1err_nrm'][0, :], 'blue', 'thick', square,
     mark_repeat=10, parent=ax2, label='line:R1err')
Line(range(N), dat0['R1msh_nrm'][0, :], 'magenta', 'thick', pentagon,
     mark_repeat=10, parent=ax2, label='line:R1msh')

# Plot numerical parameters
ax3 = Axes('axis', xtick='{0,50,100}', xmin=-5, xmax=105,
           xlabel='{Iteration ($k$)}',
           ymode='log', width='0.33\\textwidth', parent=grpplt)
Line(range(N), dat1['alpha'][0, :], 'black', 'solid',
     parent=ax3, label='line:alpha')
Line(range(N), dat1['lam'][0, :], 'blue', 'dashed',
     parent=ax3, label='line:lam')
Line(range(N), dat1['kappa0'][0, :], 'red', 'dash dot',
     parent=ax3, label='line:kappa')

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix = 'advec1v3d_zahr0_case1p0q2_hist'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


==> _py/mk_demo_regpoly0cfg2_mshmot.py <==
import numpy as np

from pytikz.pltobj import Figure, Axes, Line, Graphics
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

# NOTE: Need to run from base directory (not _py/ directory)

# Formatting
dot = Linestyle(mark='*', mark_size=1.5, mark_options='{solid, thin}')
square = Linestyle(mark='square*', mark_size=1.5, mark_options='{solid, thin}')
pentagon = Linestyle(mark='pentagon*', mark_size=1.5, mark_options='{solid, thin}')
triangle = Linestyle(mark='triangle*', mark_size=1.5, mark_options='{solid, thin}')
diamond = Linestyle(mark='diamond*', mark_size=1.5, mark_options='{solid, thin}')

# Extract/define information
xlims = [-0.951056516295154, 0.951056516295154]
ylims = [-0.809016994374948, 1.0]

dat = np.load('../simulations/_dat/regpoly0cfg2_mshmot.npz')
xcg0, xcg = dat['xcg0'], dat['xcg']
nd_fix_x = np.array(dat['nd_fix_x'][0, :]-1, dtype=int)
nd_fix_y = np.array(dat['nd_fix_y'][0, :]-1, dtype=int)
nd_fix_all = np.array(dat['nd_fix_all'][0, :]-1, dtype=int)
nd_fix_none = np.array(dat['nd_fix_none'][0, :]-1, dtype=int)

######## Undeformed/deformed mesh ########

for which in ['undef', 'def']:

    # Create figure and overlap image
    fig = Figure()
    ax = Axes('axis', 'axis equal image',
              xmin=xlims[0]-0.04, xmax=xlims[1]+0.04,
              ymin=ylims[0]-0.04, ymax=ylims[1]+0.04, ticks='none',
              axis_line_style='{draw=none}',
              width='0.45\\textwidth', parent=fig)

    num = 0 if which == 'undef' else 1
    img_fname = '_img/regpoly0cfg2_mshmot'+str(num)+'.png'
    grph = Graphics(img_fname, xlims, ylims, parent=ax)
    
    # Plot nodes
    xcg_ = xcg0 if which == 'undef' else xcg
    Line(xcg_[0, nd_fix_x], xcg_[1, nd_fix_x], triangle, 'cyan',
         'only marks', parent=ax, label='line:nd_fix_x')
    Line(xcg_[0, nd_fix_y], xcg_[1, nd_fix_y], diamond, 'magenta',
         'only marks', parent=ax, label='line:nd_fix_y')
    Line(xcg_[0, nd_fix_all], xcg_[1, nd_fix_all], square, 'red',
         'only marks', parent=ax, label='line:nd_fix_all')
    Line(xcg_[0, nd_fix_none], xcg_[1, nd_fix_none], dot, 'blue',
         'only marks', parent=ax, label='line:nd_fix_none')

    # Plot translation line
    if which == 'def':
        for k in range(xcg0.shape[1]):
            Line([xcg0[0, k], xcg[0, k]], [xcg0[1, k], xcg[1, k]],
                 'black', 'solid', 'thick', parent=ax, label='line:transl')

    # Write TikZ file, corresponding TeX file, compile, and view PDF
    fname_prefix='_py/regpoly0cfg2_mshmot_'+which
    write_tex(fig, fname_prefix=fname_prefix, view=True)
    cleanup_compile(fname_prefix)


==> _py/mk_eulerii1d_sptm_plots.py <==
import numpy as np

from pytikz.pltobj import Figure, Groupplot, Axes, Line
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

from post_util import *

# Predefined styles
dot = Linestyle(mark='*', mark_size=1.5, mark_options='{solid, thin}')
square = Linestyle(mark='square*', mark_size=1.5, mark_options='{solid, thin}')
pentagon = Linestyle(mark='pentagon*', mark_size=1.5, mark_options='{solid, thin}')
triangle = Linestyle(mark='triangle*', mark_size=1.5, mark_options='{solid, thin}')
diamond = Linestyle(mark='diamond*', mark_size=1.5, mark_options='{solid, thin}')

##### Figure 1: History #####
fig = Figure()
grpsty = '{group size = 3 by 1, horizontal sep = 1.4cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

## Load data
dat0 = np.load('../../simulations/_dat/eulerii1d_sptm_sod_nref0p2q1_hist0.npz')
dat1 = np.load('../../simulations/_dat/eulerii1d_sptm_sod_nref0p2q1_hist1.npz')
N = dat0['R0_nrm'].shape[1]

# Plot KKT residuals
ax1 = Axes('axis', xtick='{0,50,100,150}', xlabel='{Iteration ($k$)}',
           xmin=-5, xmax=155, ymax=10, #ymin=6e-10, ymax=2e1,
           ymode='log', width='0.33\\textwidth', parent=grpplt)
Line(range(N), dat0['R0_nrm'][0, :], 'black', 'thick', dot,
     mark_repeat=10, parent=ax1, label='line:R0')
Line(range(N), dat1['dLdY_nrm'][0, :]/dat1['dLdY_nrm'][0, 0], 'red',
     'thick', triangle, mark_repeat=10, parent=ax1, label='line:dLdY')

# Plot objective residuals
ax2 = Axes('axis', xtick='{0,50,100,150}', xmin=-5, xmax=155, ymin=7e-5,
           xlabel='{Iteration ($k$)}',
           ymode='log', width='0.33\\textwidth', parent=grpplt)
Line(range(N), dat0['R1err_nrm'][0, :], 'blue', 'thick', square,
     mark_repeat=10, parent=ax2, label='line:R1err')
Line(range(N), dat0['R1msh_nrm'][0, :], 'magenta', 'thick', pentagon,
     mark_repeat=10, parent=ax2, label='line:R1msh')

# Plot numerical parameters
ax3 = Axes('axis', xtick='{0,50,100,150}', xmin=-5, xmax=155,
           xlabel='{Iteration ($k$)}',
           ymode='log', width='0.33\\textwidth', parent=grpplt)
#Line(range(N), dat1['alpha'][0, :], 'black', 'solid', parent=ax3, label='line:alpha')
Line(range(N), dat1['lam'][0, :], 'blue', 'dashed', parent=ax3, label='line:lam')
Line(range(N), dat1['kappa0'][0, :], 'red', 'dash dot', parent=ax3, label='line:kappa')

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='eulerii1d_sptm_sod_hist'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


##### Figure 2: Slice #####

# Load data
dat = np.load('../../simulations/_dat/eulerii1d_sptm_sod_nref0p2q1_slice.npz')

# Create figure and axes
fig = Figure()
ax = Axes('axis', width='0.6\\textwidth', height='0.4\\textwidth',
          xlabel='{$x$}', ylabel='{$\\rho(x)$}',
          xmin=0, xmax=1, ymin=0, ymax=1.1, parent=fig)

# Plot exact solution
Line(dat['x_ex_seg1'][0, :], dat['r_ex_seg1'][0, :],
     'black', 'solid', 'thick', parent=ax)
Line(dat['x_ex_seg2'][0, :], dat['r_ex_seg2'][0, :],
     'black', 'solid', 'thick', parent=ax)
Line(dat['x_ex_seg3'][0, :], dat['r_ex_seg3'][0, :],
     'black', 'solid', 'thick', parent=ax)
Line(dat['x_ex_seg4'][0, :], dat['r_ex_seg4'][0, :],
     'black', 'solid', 'thick', parent=ax)
Line(dat['x_ex_seg5'][0, :], dat['r_ex_seg5'][0, :],
     'black', 'solid', 'thick', parent=ax)

# Plot numerical solutions
xlst, Ulst = format_coord_soln_elemwise(dat['xsl'], dat['Usl'],
                                        dat['which_elem'], True)
for k in range(len(xlst)):
    Line(xlst[k][0, ::4], Ulst[k][0, ::4], 'red', 'dashed', 'thick', parent=ax)

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='eulerii1d_sptm_sod_slice'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

## Figure 3: Slices

# Create figure and axes
fig = Figure()
grpsty = '{group size = 3 by 2, horizontal sep = 0.4cm, vertical sep = 0.5cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

for k in range(12)[::2]:

    # Create axis
    ax_ = Axes('axis', width='0.35\\textwidth', height='0.25\\textwidth',
               xmin=0, xmax=1, ymin=0, ymax=1.1, parent=grpplt)
    if k > 5:
        ax_.set_properties(xtick='{0,0.5,1}', xlabel='{$z$}')
        if k > 6:
            ax_.set_properties(yticklabels='{,,}')
    if k in [0, 6]:
        ax_.set_properties(ytick='{0,0.5,1}',
                           ylabel='{$\\rho(z,\\bar{t})$}')
        if k == 0:
            ax_.set_properties(xticklabels='{,,}')
    if k > 0 and k < 6:
        ax_.set_properties(xticklabels='{,,}', yticklabels='{,,}')

    # Load data
    dat = np.load('../../simulations/_dat/eulerii1d_sptm_sod_nref0p2q1_slice'+str(k+1).zfill(2)+'.npz')

    # Plot exact solution
    Line(dat['x_ex_seg1'][0, :], dat['r_ex_seg1'][0, :],
         'black', 'solid', 'thick', parent=ax_, label='line:sod:exact')
    Line(dat['x_ex_seg2'][0, :], dat['r_ex_seg2'][0, :],
         'black', 'solid', 'thick', parent=ax_)
    Line(dat['x_ex_seg3'][0, :], dat['r_ex_seg3'][0, :],
         'black', 'solid', 'thick', parent=ax_)
    Line(dat['x_ex_seg4'][0, :], dat['r_ex_seg4'][0, :],
         'black', 'solid', 'thick', parent=ax_)
    Line(dat['x_ex_seg5'][0, :], dat['r_ex_seg5'][0, :],
         'black', 'solid', 'thick', parent=ax_)

    # Plot solution
    xlst, Ulst = format_coord_soln_elemwise(dat['xsl'], dat['Usl'],
                                            dat['which_elem'], True)
    for j in range(len(xlst)):
        Line(xlst[j][0, :], Ulst[j][0, :], 'red', 'dashed', 'thick',
             parent=ax_, label='line:sod:hoist')

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='eulerii1d_sptm_sod_slices'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


==> _py/mk_eulerii2d_diamond0_geom.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Axes, Line, Node
from pytikz.predef import dot, black30white, white
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.lib.curves import forward_facing_step

# Curve defining geometry and boundary
xy = [[0, 0], [0.5, 0], [1.5, 0.25], [2.5, 0], [5, 0], 
      [5, 1.5], [0, 1.5], [0, 0]]
xy = np.array(xy).T
gridline = [[0, 0.25], [1.5, 0.25]]
gridline = np.array(gridline).T

# Create figure and axes
xmin, xmax = np.min(xy[0, :]), np.max(xy[0, :])
ymin, ymax = np.min(xy[1, :]), np.max(xy[1, :])
dx, dy = xmax-xmin, ymax-ymin
dxy = max(dx, dy)

fig = Figure()
ax  = Axes('axis', 'axis equal image',
           'axis line style={gray}',
           'axis x line*=bottom',
           'axis y line*=left',
           width='0.7\\textwidth',
           xtick = '{0.0, 0.5, 1.5, 2.5, 5.0}',
           ytick = '{0.0, 0.25, 1.5}',
           xmin=xmin-0.1*dx, xmax=xmax+0.1*dx,
           ymin=ymin-0.1*dy, ymax=ymax+0.1*dy,
           parent=fig)

# Draw outer boundary and shade
Line(xy[0, :], xy[1, :], fill=black30white, opacity=0.6, parent=ax)

# Draw thick lines to indicate boundary conditions
Line(xy[0, 0:5], xy[1, 0:5], 'thick', color='black', 
     parent=ax, label='line:diamond:wall')
Line(xy[0, [4, 5]], xy[1, [4, 5]], 'thick', color='red',
     parent=ax, label='line:diamond:outlet')
Line(xy[0, [5, 6]], xy[1, [5, 6]], 'thick', color='black',
     parent=ax, label='line:diamond:wall')
Line(xy[0, [6, 7]], xy[1, [6, 7]], 'thick', color='blue',
     parent=ax, label='line:diamond:inlet')
Line(gridline[0, [0, 1]], gridline[1, [0, 1]], 'dashed', color='gray',
     parent=ax)

# Write files, compile, and view
write_tex(fig, fname_prefix='eulerii2d_diamond0_geom', view=True)
cleanup_compile('eulerii2d_diamond0_geom')


==> _py/mk_eulerii2d_plots.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

from post_util import *

# Predefined styles
dot = Linestyle(mark='*', mark_size=1.5, mark_options='{solid, thin}')
square = Linestyle(mark='square*', mark_size=1.5, mark_options='{solid, thin}')
pentagon = Linestyle(mark='pentagon*', mark_size=1.5, mark_options='{solid, thin}')
triangle = Linestyle(mark='triangle*', mark_size=1.5, mark_options='{solid, thin}')

################################### Diamond ####################################

##### Figure 1: History ####
fig = Figure()
grpsty = '{group size = 3 by 1, horizontal sep = 1.4cm, vertical sep = 1cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)
 
## Load data
dat0 = np.load('../../simulations/_dat/eulerii2d_diamond0_M2nref0p2q2_hist0.npz')
dat1 = np.load('../../simulations/_dat/eulerii2d_diamond0_M2nref0p2q2_hist1.npz')
N = dat0['R0_nrm'].shape[1]

# Plot KKT residuals
ax1 = Axes('axis', xtick='{0,100,200}', xlabel='{Iteration ($k$)}',
           xmin=-5, xmax=205, ymin=6e-8, ymax=2e1,
           ymode='log', width='0.33\\textwidth', parent=grpplt)
Line(range(N), dat0['R0_nrm'][0, :], 'black', 'thick', dot,
     mark_repeat=10, parent=ax1, label='line:R0')
Line(range(N), dat1['dLdY_nrm'][0, :]/dat1['dLdY_nrm'][0, 0], 'red',
     'thick', triangle, mark_repeat=10, parent=ax1, label='line:dLdY')

# Plot objective residuals
ax2 = Axes('axis', xtick='{0,100,200}', xlabel='{Iteration ($k$)}',
           xmin=-5, xmax=205, ymin=6e-4, ymax=20,
           ymode='log', width='0.33\\textwidth', parent=grpplt)
Line(range(N), dat0['R1err_nrm'][0, :], 'blue', 'thick', square,
     mark_repeat=10, parent=ax2, label='line:R1err')
Line(range(N), dat0['R1msh_nrm'][0, :], 'magenta', 'thick', pentagon,
     mark_repeat=10, parent=ax2, label='line:R1msh')

# Plot numerical parameters
ax3 = Axes('axis', xtick='{0,100,200}', xmin=-5, xmax=205,
           xlabel='{Iteration ($k$)}',
           ymode='log', width='0.33\\textwidth', parent=grpplt)
Line(range(N), dat1['alpha'][0, :], 'black', 'solid', parent=ax3, label='line:alpha')
Line(range(N), dat1['lam'][0, :], 'blue', 'dashed', parent=ax3, label='line:lam')
Line(range(N), dat1['kappa0'][0, :], 'red', 'dash dot', parent=ax3, label='line:kappa')
    
# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='eulerii2d_diamond0_hist'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


==> _py/mk_eulerii3d_bowshk_plots.py <==
import numpy as np

from pytikz.pltobj import Figure, Groupplot, Axes, Line
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

from post_util import *

# Predefined styles
dot = Linestyle(mark='*', mark_size=1.5, mark_options='{solid, thin}')
square = Linestyle(mark='square*', mark_size=1.5, mark_options='{solid, thin}')
pentagon = Linestyle(mark='pentagon*', mark_size=1.5, mark_options='{solid, thin}')
triangle = Linestyle(mark='triangle*', mark_size=1.5, mark_options='{solid, thin}')

##################################### BOWSHK3D ######################################

##### History Plot ####
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 1.4cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

## First row, plotting history of straight shock
dat0 = np.load('../../simulations/_dat/eulerbowshk3d/eulerbowshk3d_hist0.npz')
dat1 = np.load('../../simulations/_dat/eulerbowshk3d/eulerbowshk3d_hist1.npz')
N = dat0['R0_nrm'].shape[1]

# Plot KKT residuals
ax1 = Axes('axis', xtick='{0,25,50}', xlabel='{Iteration ($k$)}',
           xmin=-1, xmax=50, ymin=5e-4, ymax=30,
           ymode='log', width='0.33\\textwidth', parent=grpplt)
Line(range(N), dat0['R0_nrm'][0, :], 'black', 'thick', dot,
     mark_repeat=7, parent=ax1, label='line:R0')

# Plot objective residuals
Line(range(N), dat0['R1err_nrm'][0, :], 'blue', 'thick', square,
     mark_repeat=7, parent=ax1, label='line:R1err')
#Line(range(N), dat0['R1msh_nrm'][0, :], 'magenta','thick', pentagon,
#     mark_repeat=7, parent=ax1, label='line:R1msh')

# Plot numerical parameters
ax2 = Axes('axis', xtick='{0,25,50}', xmin=-1, xmax=50,
           xlabel='{Iteration ($k$)}',
           ymode='log', width='0.33\\textwidth', parent=grpplt)
Line(range(N), dat1['alpha'][0, :], 'black', 'solid',
     parent=ax2, label='line:alpha')
Line(range(N), dat1['lam'][0, :], 'blue', 'dashed',
     parent=ax2, label='line:lam')
Line(range(N), dat1['kappa0'][0, :], 'red', 'dash dot',
     parent=ax2, label='line:kappa')

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix = 'eulerii3d_bowshk_hist'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


==> _py/mk_eulernozii1_plots.py <==
import numpy as np

from pytikz.pltobj import Figure, Groupplot, Axes, Line
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

from post_util import *

# Predefined styles
dot = Linestyle(mark='*', mark_size=1.5, mark_options='{solid, thin}')
square = Linestyle(mark='square*', mark_size=1.5, mark_options='{solid, thin}')
pentagon = Linestyle(mark='pentagon*', mark_size=1.5, mark_options='{solid, thin}')
triangle = Linestyle(mark='triangle*', mark_size=1.5, mark_options='{solid, thin}')
diamond = Linestyle(mark='diamond*', mark_size=1.5, mark_options='{solid, thin}')

##### Figure 1: History #####
fig = Figure()
grpsty = '{group size = 3 by 2, horizontal sep = 1.4cm, vertical sep = 0.4cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

for p in [3,5]:

    ## Load data
    s = 'nel12p{0:d}'.format(p)
    dat0 = np.load('../../simulations/_dat/eulernozii1_parab0_impshktrk_stdy0_'+s+'_hist0.npz')
    dat1 = np.load('../../simulations/_dat/eulernozii1_parab0_impshktrk_stdy0_'+s+'_hist1.npz')
    N = dat0['R0_nrm'].shape[1]

    # Plot KKT residuals
    ax1 = Axes('axis', xtick='{0,10,20}',
               xmin=-2, xmax=25, ymax=10, #ymin=6e-10, ymax=2e1,
               ymode='log', width='0.33\\textwidth', parent=grpplt)
    if p<5: ax1.set_properties(xticklabels='{,,}')
    if p==5: ax1.set_properties(xlabel='{Iteration ($k$)}')
    Line(range(N), dat0['R0_nrm'][0, :], 'black', 'thick', dot,
         mark_repeat=10, parent=ax1, label='line:R0')
    Line(range(N), dat1['dLdY_nrm'][0, :]/dat1['dLdY_nrm'][0, 0], 'red',
         'thick', triangle, mark_repeat=10, parent=ax1, label='line:dLdY')

    # Plot objective residuals
    ax2 = Axes('axis', xtick='{0,10,20}', ymax=1, xmin=-2, xmax=25,
               ymode='log', width='0.33\\textwidth', parent=grpplt)
    if p<5: ax2.set_properties(xticklabels='{,,}')
    if p==5: ax2.set_properties(xlabel='{Iteration ($k$)}')
    Line(range(N), dat0['R1err_nrm'][0, :], 'blue', 'thick', square,
         mark_repeat=10, parent=ax2, label='line:R1err')

    # Plot numerical parameters
    ax3 = Axes('axis', xtick='{0,10,20}', xmin=-2, xmax=25,
               ymode='log', width='0.33\\textwidth', parent=grpplt)
    if p<5: ax3.set_properties(xticklabels='{,,}')
    if p==5: ax3.set_properties(xlabel='{Iteration ($k$)}')
    Line(range(N), dat1['alpha'][0, :], 'black', 'solid',
         parent=ax3, label='line:alpha')
    Line(range(N), dat1['lam'][0, :], 'blue', 'dashed',
         parent=ax3, label='line:lam')
   
# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='eulernozii1_parab0_hist'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

##### Figure 2: Solution #####

# Create figure and axes
fig = Figure()
ax = Axes('axis', width='0.6\\textwidth', height='0.4\\textwidth',
          xlabel='{$x$}', ylabel='{$\\rho(x)$}',
          xmin=0, xmax=10, ymin=0, ymax=1, parent=fig)

# Plot exact solution
dat = np.load('../../simulations/_dat/eulernozii1_parab0_refsoln_nelem10nref6p5.npz')
xlst, Ulst = format_coord_soln_elemwise(dat['xsl'], dat['Usl'],
                                        dat['which_elem'], True)
for k in range(len(xlst)):
    Line(xlst[k][0, ::4], Ulst[k][0, ::4], 'black', 'solid', 'thick',
         parent=ax, label='line:eulernoz:exact')

# Plot numerical solutions
pltsty = [['yellow', 'dotted', 'thick'],
          ['red', 'dashed', 'thick']]

for j, which in enumerate(['impshktrk', 'shkcapt']):

    # Load data
    s = 'nel12p2' if which == 'impshktrk' else 'nel50p4'
    dat = np.load('../../simulations/_dat/eulernozii1_parab0_'+which+'_stdy0_'+s+'.npz')

    # Plot solution
    xlst, Ulst = format_coord_soln_elemwise(dat['xsl'], dat['Usl'],
                                            dat['which_elem'], True)
    for k in range(len(xlst)):
        Line(xlst[k][0, :], Ulst[k][0, :], *pltsty[j], parent=ax,
             label='line:eulernoz:'+which+'-soln')

    # Plot mesh
    if which == 'shkcapt':
        # Shock capturing mesh edge positions on bottom
        elbnd = np.linspace(0, 10, 51)
        for k in range(51):
            Line([elbnd[k], elbnd[k]], [0, 0.05], 'black', 'solid', parent=ax,
                 label='line:eulernoz:shkcapt-msh')
    else:
        # Initial shock tracking mesh edge positions on top
        elbnd = np.linspace(0, 10, 13)
        for k in range(13):
            Line([elbnd[k], elbnd[k]], [1-0.05, 1], 'blue', 'solid', parent=ax,
                 label='line:eulernoz:shktrk-msh0')

        # Final shock tracking edge position
        elbnd = np.concatenate((dat['xsl'][0, ::25], [10]))
        for k in range(13):
            Line([elbnd[k], elbnd[k]], [0, 1], 'gray', 'dotted', parent=ax,
                 label='line:eulernoz:shktrk-msh1')

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='eulernozii1_parab0_soln'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

##### Figure 3, Table 1: h-convergence ####

# Create figure and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 2cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

ax1 = Axes('axis', width='0.42\\textwidth',
           xmode='log', ymode='log', xlabel='{$h$}', ylabel='{$E_\\rho$}',
           parent=grpplt)
           #xmin=0.01, xmax=0.2, ymin=1e-8, ymax=1e-1, parent=grpplt)
ax2 = Axes('axis', width='0.42\\textwidth',
           xmode='log', ymode='log', xlabel='{$h$}', ylabel='{$E_{x_\mathrm{s}}$}',
           parent=grpplt)
           #xmin=0.01, xmax=0.2, ymin=1e-11, ymax=1e-2, parent=grpplt)
pltsty = [['black',  dot], ['blue', square],
          ['red', triangle], ['magenta', pentagon], ['cyan', diamond]]

# Setup data
nref = []
h = np.zeros((7, 5))
nelem = np.zeros((7, 5))
err_soln = np.zeros((7, 5))
err_shk = np.zeros((7, 5))
for p in [1, 2, 3, 4, 5]:
    dat = np.load('../../simulations/_dat/eulernozii1_parab0_impshktrk_stdy1_p{0:d}.npz'.format(p))
    N = len(dat['h'][0, :])
    nref.append(N)
    h[-N:, p-1] = dat['h'][0, :]
    nelem[-N:, p-1] = dat['nelem'][0, :]
    err_soln[-N:, p-1] = dat['err_soln'][0, :]
    err_shk[-N:, p-1] = dat['err_shk'][0, :]

dat_shkcapt = np.load('../../simulations/_dat/eulernozii1_parab0_shkcapt_stdy1_p2.npz')

# Plot h convergence lines
for p in [1, 2, 3, 4, 5]:

    hpos = h[h[:, p-1]>0, p-1]
    hmin, hmax = 0.5*np.min(hpos), 2*np.max(hpos)

    # Solution error
    Line(h[:, p-1], err_soln[:, p-1], 'solid', 'thick',
         *pltsty[p-1], parent=ax1, label='line:eulernoz:hconv:p'+str(p))
    b = np.log(err_soln[-2,p-1])-(p+1)*np.log(h[-2,p-1])
    y1, y2 = np.exp(b+(p+1)*np.log(hmin)), np.exp(b+(p+1)*np.log(hmax))
    Line([hmin, hmax], [y1, y2], 'dashed', pltsty[p-1][0], parent=ax1)

    # Shock error
    Line(h[:, p-1], err_shk[:, p-1], 'solid', 'thick',
         *pltsty[p-1], parent=ax2)
    b = np.log(err_shk[-2,p-1])-(p+1)*np.log(h[-2,p-1])
    y1, y2 = np.exp(b+(p+1)*np.log(hmin)), np.exp(b+(p+1)*np.log(hmax))
    Line([hmin, hmax], [y1, y2], 'dashed', pltsty[p-1][0], parent=ax2)

# Shock capturing errors
Line(dat_shkcapt['h'][0, :], dat_shkcapt['err_soln'][0, :],
     'solid', 'thick', 'gray', parent=ax1, label='line:eulernoz:hconv:shkcapt')
#hmin, hmax = 0.5*np.min(dat_shkcapt['h'][0, :]), \
#             2*np.max(dat_shkcapt['h'][0, :])
#b = np.log(dat_shkcapt['err_soln'][0, -2])-np.log(dat_shkcapt['h'][0, -2])
#y1, y2 = np.exp(b+1*np.log(hmin)), np.exp(b+np.log(hmax))
#Line([hmin, hmax], [y1, y2], 'dashed', 'gray', parent=ax1)

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='eulernozii1_parab0_hconv'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

# Create h convergence table
for p in [1, 2, 3, 4, 5]:
    f = open('eulernozii1_parab0_hconv_p'+str(p)+'.tab', 'w')
    E = np.vstack((err_soln[-4:, p-1][None, :], err_shk[-4:, p-1][None, :]))
    s = create_hconv_tab_sec(p, p, h[-4:, p-1], nelem[-4:, p-1], E)
    f.write(s)
    f.close()

##### Figure 4: Solution (animate) #####

# Create figure and axes
fig = Figure()
ax = Axes('axis', width='\\textwidth', height='0.6\\textwidth',
          xlabel='{$x$}', ylabel='{$\\rho(x)$}',
          xmin=0, xmax=10, ymin=0, ymax=1, parent=fig)

# Plot exact solution
dat = np.load('../../simulations/_dat/eulernozii1_parab0_refsoln_nelem10nref6p5.npz')
xlst, Ulst = format_coord_soln_elemwise(dat['xsl'], dat['Usl'],
                                        dat['which_elem'], True)
for k in range(len(xlst)):
    Line(xlst[k][0, ::4], Ulst[k][0, ::4], 'black', 'solid', 'thick',
         parent=ax, over='1-', label='line:eulernoz-exact')

# Plot numerical solutions
pltsty = [['yellow', 'dotted', 'thick'],
          ['red', 'dashed', 'thick']]

for j, which in enumerate(['impshktrk', 'shkcapt']):

    # Load data
    s = 'nel12p4' if which == 'impshktrk' else 'nel50p4'
    dat = np.load('../../simulations/_dat/eulernozii1_parab0_'+which+'_stdy0_'+s+'.npz')

    # Plot solution
    xlst, Ulst = format_coord_soln_elemwise(dat['xsl'], dat['Usl'],
                                            dat['which_elem'], True)
    for k in range(len(xlst)):
        Line(xlst[k][0, :], Ulst[k][0, :], *pltsty[j],
             parent=ax, over=str(2 if j == 1 else 4)+'-',
             label='line:eulernoz-approx'+str(j))

    # Plot mesh
    if which == 'shkcapt':
        # Shock capturing mesh edge positions on bottom
        elbnd = np.linspace(0, 10, 51)
        for k in range(51):
            Line([elbnd[k], elbnd[k]], [0, 0.05], 'black', 'solid',
                 parent=ax, over='2-')
    else:
        # Initial shock tracking mesh edge positions on top
        elbnd = np.linspace(0, 10, 13)
        for k in range(13):
            Line([elbnd[k], elbnd[k]], [1-0.05, 1], 'blue', 'solid',
                 parent=ax, over='3-')

        # Final shock tracking edge position
        elbnd = np.concatenate((dat['xsl'][0, ::25], [10]))
        for k in range(13):
            Line([elbnd[k], elbnd[k]], [0, 1], 'gray', 'dotted',
                 parent=ax, over='4-')

## Write TikZ file, corresponding TeX file, compile, and view PDF
#fname_prefix='eulernozii1_parab0_solnanim'
#write_tex(fig, fname_prefix=fname_prefix, view=False)
#cleanup_compile(fname_prefix)


==> _py/mk_iburg_noreinit_plot.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

from post_util import *

dot = Linestyle(mark='*', mark_size=1.5, mark_options='{solid, thin}')
square = Linestyle(mark='square*', mark_size=1.5, mark_options='{solid, thin}')
pentagon = Linestyle(mark='pentagon*', mark_size=1.5, mark_options='{solid, thin}')
triangle = Linestyle(mark='triangle*', mark_size=1.5, mark_options='{solid, thin}')

# Create figure and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 2cm, vertical sep = 1.5cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

ax1 = Axes('axis', 'axis equal image',
           xmin=-0.2, xmax=1, ymin=0, ymax=1.2,
           xticklabels='{,,}', yticklabels='{,,}',
           width='0.45\\textwidth', parent=grpplt)

ax2 = Axes('axis', xtick='{0,50,100}',
           xlabel='{Iteration ($k$)}',
           xmin=-5, xmax=105, ymode='log',
           width='0.45\\textwidth', parent=grpplt)

## Plot 1: Image
Graphics('_img/iburg1v1d_sptm_nrl0_stdy0_nel6p3q3_noreinit_it040_msh.png',
         [-0.2, 1], [0, 1.2], parent=ax1)

## Plot 2: Convergence history

# Load dat
p = 3
q = 3
s = 'nel6p{0:d}q{0:d}'.format(p)
dat0 = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy0_nel6p3q3_noreinit_hist0.npz.zip')
dat1 = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy0_nel6p3q3_noreinit_hist1.npz.zip')
N = dat0['R0_nrm'].shape[1]

# Plot residuals
Line(range(N), dat0['R0_nrm'][0, :], 'black', 'thick', dot,
     mark_repeat=10, parent=ax2)
Line(range(N), dat1['dLdY_nrm'][0, :]/dat1['dLdY_nrm'][0, 0], 'red',
     'thick', triangle, mark_repeat=10, parent=ax2)
Line(range(N), dat0['R1err_nrm'][0, :], 'blue', 'thick', square,
     mark_repeat=10, parent=ax2, label='line:R1err')

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='_py/iburg1v1d_sptm_nrl0_noreinit'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


==> _py/mk_iburg_sptm_plots.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

from post_util import *

# NOTE: Need to run from base directory (not _py/ directory)

# Predefined styles
dot = Linestyle(mark='*', mark_size=1.5, mark_options='{solid, thin}')
square = Linestyle(mark='square*', mark_size=1.5, mark_options='{solid, thin}')
pentagon = Linestyle(mark='pentagon*', mark_size=1.5, mark_options='{solid, thin}')
triangle = Linestyle(mark='triangle*', mark_size=1.5, mark_options='{solid, thin}')

##################################### NRL ######################################

##### Figure 1: History ####
fig = Figure()
grpsty = '{group size = 3 by 3, horizontal sep = 1.4cm, vertical sep = 0.4cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)
 
for p in [1, 2, 3]:

    ## Load data
    s = 'nel6p{0:d}q{0:d}'.format(p)
    dat0 = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy0_'+s+'_hist0.npz')
    dat1 = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy0_'+s+'_hist1.npz')
    N = dat0['R0_nrm'].shape[1]

    # Plot KKT residuals
    ax1 = Axes('axis', xtick='{0,50,100}',
               xmin=-5, xmax=105, ymin=6e-8, ymax=2e5,
               ymode='log', width='0.33\\textwidth', parent=grpplt)
    if p>1: ax1.set_properties(ymin=1e-10)
    if p==2: ax1.set_properties(ymax=2e3)
    if p==3: ax1.set_properties(xlabel='{Iteration ($k$)}')
    if p<3: ax1.set_properties(xticklabels='{,,}')
    Line(range(N), dat0['R0_nrm'][0, :], 'black', 'thick', dot,
         mark_repeat=10, parent=ax1, label='line:R0')
    Line(range(N), dat1['dLdY_nrm'][0, :]/dat1['dLdY_nrm'][0, 0], 'red',
         'thick', triangle, mark_repeat=10, parent=ax1, label='line:dLdY')

    # Plot objective residuals
    ax2 = Axes('axis', xtick='{0,50,100}',
               xmin=-5, xmax=105, ymin=6e-4, ymax=2,
               ymode='log', width='0.33\\textwidth', parent=grpplt)
               #title='{$p='+str(p)+'$}', parent=grpplt)
    if p==1: ax2.set_properties(ymin=6e-2, ymax=2)
    if p==3: ax2.set_properties(xlabel='{Iteration ($k$)}')
    if p<3: ax2.set_properties(xticklabels='{,,}')
    Line(range(N), dat0['R1err_nrm'][0, :], 'blue', 'thick', square,
         mark_repeat=10, parent=ax2, label='line:R1err')
    Line(range(N), dat0['R1msh_nrm'][0, :], 'magenta', 'thick', pentagon,
         mark_repeat=10, parent=ax2, label='line:R1msh')

    # Plot numerical parameters
    ax3 = Axes('axis', xtick='{0,50,100}',
               xmin=-5, xmax=105,
               ymode='log', width='0.33\\textwidth', parent=grpplt)
    if p==3: ax3.set_properties(xlabel='{Iteration ($k$)}')
    if p<3: ax3.set_properties(xticklabels='{,,}')
    Line(range(N), dat1['alpha'][0, :], 'black', 'solid',
         parent=ax3, label='line:alpha')
    Line(range(N), dat1['lam'][0, :], 'blue', 'dashed',
         parent=ax3, label='line:lam')
    Line(range(N), dat1['kappa0'][0, :], 'red', 'dash dot',
         parent=ax3, label='line:kappa')
    
# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='_py/iburg1v1d_sptm_nrl0_hist'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

##### Figure 2: Slice at t=0.8 and shock surface ####

# Create figure and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 1.8cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

ax0 = Axes('axis', 'axis equal image',
           width='0.45\\textwidth',
           xlabel='{$z$}', ylabel='{$t$}',
           xtick = '{0.0, 0.5, 0.8, 1.0}',
           ytick = '{0.0, 0.6, 1.2}',
           xmin=-0.2, xmax=1, ymin=0, ymax=1.2, parent=grpplt)
ax1 = Axes('axis', width='0.45\\textwidth',
           xlabel='{$t$}', ylabel='{$\phi(0.8,t)$}',
           xmin=0, xmax=1.2, ymin=-1, ymax=4.3, parent=grpplt)
#ax2 = Axes('axis', width='0.35\\textwidth',
#           xlabel='{$z_\mathrm{s}(t)$}', ylabel='{$t$}',
#           xmin=0, xmax=1, ymin=0, ymax=0.7, parent=grpplt)

# Plot space-time exact solution
Graphics('_img/iburg1v1d_sptm_nrl0_stdy0_nel6p4q4_final_nomsh.png',
         [-0.2, 1], [0, 1.2], parent=ax0)
Line([0.8, 0.8], [0, 1.2], 'solid', 'gray', 'dashed',
     parent=ax0, label='line:iburg-acc:slice')

ts = 0.4
zs = (1+4.0/3.0)*(1-np.sqrt(1+3*ts))+4*ts
Line([0, 0], [0, 1.2], 'black', 'dotted', parent=ax0)
Draw([0, zs], [ts, ts], [], '|->', '>=latex', cs='axis cs', parent=ax0)
Node('$z_\mathrm{s}(t)$', [0.5*zs, ts], 'axis cs', 'above', parent=ax0)

# Plot exact solution
tstar = 0.584777015771760
t1, t2 = np.linspace(0, tstar, 250), np.linspace(tstar, 1.2, 250)
U1, U2 = -3*0.2/(1+3*t1), 4 + 0*t2
Line(t1, U1, 'black', 'thick', parent=ax1)
Line(t2, U2, 'black', 'thick', parent=ax1)

t = np.linspace(0, 1.2, 500)
xs = (4.0/3.0+1)*(1-np.sqrt(1+3*t))+4*t;
idx = np.where(xs<=1.0)[0]
Line(xs[idx], t[idx], 'black', 'thick', parent=ax0,
     label='line:iburg-acc:exact')

# Plot numerical solutions
pltsty = [['cyan', 'dotted', 'thick'],
          ['red', 'dashed', 'thick'],
          ['yellow', 'dotted', 'thick']]

for p in [1, 2]: # [1, 2, 3]:

    # Load data
    s = 'nel6p{0:d}q{0:d}'.format(p)
    dat_slc = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy0_'+s+'_slice.npz')
    dat_shk = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy0_'+s+'_shock.npz')

    # Plot solution
    xlst, Ulst = format_coord_soln_elemwise(dat_slc['xsl'], dat_slc['Usl'],
                                            dat_slc['which_elem'], True)
    for k in range(len(xlst)):
        Line(xlst[k][1, :], Ulst[k][0, :], *pltsty[p-1], parent=ax1,
             label='line:iburg-acc:p'+str(p))

    # Plot shock
    xlst, Ulst = format_coord_soln_elemwise(dat_shk['xsl'], dat_shk['Usl'],
                                            dat_shk['which_elem'], True)
    for k in range(len(xlst)):
        Line(xlst[k][0, :], Ulst[k][0, :], *pltsty[p-1], parent=ax0)

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='_py/iburg1v1d_sptm_nrl0_slice_shock'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


##### Figure 3, Table 1: h-convergence ####

# Create figure and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 2.4cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

ax1 = Axes('axis', width='0.42\\textwidth', height='0.325\\textwidth',
           xmode='log', ymode='log', xlabel='{$h$}', ylabel='{$E_\phi$}',
           xmin=0.01, xmax=0.2, ymin=1e-8, ymax=1e-1, parent=grpplt)
ax2 = Axes('axis', width='0.42\\textwidth', height='0.325\\textwidth',
           xmode='log', ymode='log', xlabel='{$h$}', ylabel='{$E_{z_\mathrm{s}}$}',
           xmin=0.01, xmax=0.2, ymin=1e-11, ymax=1e-2, parent=grpplt)
pltsty = [['black',  dot], ['blue', square],
          ['red', triangle], ['magenta', pentagon]]

# Setup data
h = np.zeros((4, 4))
nelem = np.zeros((4, 4))
err_soln = np.zeros((4, 4))
err_shk = np.zeros((4, 4))
for p in [1, 2, 3, 4]:
    dat = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy1_p{0:d}q{0:d}.npz'.format(p))
    h[:, p-1] = dat['h'][0, :]
    nelem[:, p-1] = dat['nelem'][0, :]
    err_soln[:, p-1] = dat['err_soln'][0, :]
    err_shk[:, p-1] = dat['err_shk'][0, :]

# Plot h convergence lines
for p in [1, 2, 3]:

    hpos = h[h[:, p-1]>0, p-1]
    hmin, hmax = 0.5*np.min(hpos), 2*np.max(hpos)

    # Solution error
    Line(h[:, p-1], err_soln[:, p-1], 'solid', 'thick', 
         *pltsty[p-1], parent=ax1, label='line:iburg:hconv:p'+str(p))
    b = np.log(err_soln[-2,p-1])-(p+1)*np.log(h[-2,p-1])
    y1, y2 = np.exp(b+(p+1)*np.log(hmin)), np.exp(b+(p+1)*np.log(hmax))
    Line([hmin, hmax], [y1, y2], 'dashed', pltsty[p-1][0], parent=ax1)

    # Shock error
    Line(h[:, p-1], err_shk[:, p-1], 'solid', 'thick',
         *pltsty[p-1], parent=ax2)
    b = np.log(err_shk[-2,p-1])-(p+1)*np.log(h[-2,p-1])
    y1, y2 = np.exp(b+(p+1)*np.log(hmin)), np.exp(b+(p+1)*np.log(hmax))
    Line([hmin, hmax], [y1, y2], 'dashed', pltsty[p-1][0], parent=ax2)

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='_py/iburg1v1d_sptm_nrl0_hconv'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

# Create h convergence table
for p in [1, 2, 3]:
    f = open('iburg1v1d_sptm_nrl0_hconv_p'+str(p)+'.tab', 'w')
    E = np.vstack((err_soln[:, p-1][None, :], err_shk[:, p-1][None, :]))
    s = create_hconv_tab_sec(p, p, h[:, p-1], nelem[:, p-1], E)
    f.write(s)
    f.close()

##### Figure 4: No reinitialization demo ####

# Create figure and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 2cm, vertical sep = 1.5cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

ax1 = Axes('axis', 'axis equal image',
           xmin=-0.2, xmax=1, ymin=0, ymax=1.2,
           xticklabels='{,,}', yticklabels='{,,}',
           width='0.45\\textwidth', parent=grpplt)
 
ax2 = Axes('axis', xtick='{0,50,100}',
           xlabel='{Iteration ($k$)}',
           xmin=-5, xmax=105, ymode='log',
           width='0.45\\textwidth', parent=grpplt)

## Plot 1: Image
Graphics('_img/iburg1v1d_sptm_nrl0_stdy0_nel6p3q3_noreinit_it040_msh.png',
         [-0.2, 1], [0, 1.2], parent=ax1)

## Plot 2: Convergence history

# Load data
s = 'nel6p{0:d}q{0:d}'.format(p)
dat0 = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy0_nel6p3q3_noreinit_hist0.npz')
dat1 = np.load('../simulations/_dat/iburg1v1d_sptm_nrl0_stdy0_nel6p3q3_noreinit_hist1.npz')
N = dat0['R0_nrm'].shape[1]

# Plot residuals
Line(range(N), dat0['R0_nrm'][0, :], 'black', 'thick', dot,
     mark_repeat=10, parent=ax2)
Line(range(N), dat1['dLdY_nrm'][0, :]/dat1['dLdY_nrm'][0, 0], 'red',
     'thick', triangle, mark_repeat=10, parent=ax2)
Line(range(N), dat0['R1err_nrm'][0, :], 'blue', 'thick', square,
     mark_repeat=10, parent=ax2, label='line:R1err')

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='_py/iburg1v1d_sptm_nrl0_noreinit'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

################################## SHKFORM #####################################

##### Figure 1: History ####
fig = Figure()
grpsty = '{group size = 3 by 2, horizontal sep = 1.4cm, vertical sep = 0.4cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)
 
for p in [2, 3]:

    ## Load data
    s = 'nel20p{0:d}q{0:d}'.format(p)
    dat0 = np.load('../simulations/_dat/iburg1v1d_sptm_shkform_'+s+'_hist0.npz')
    dat1 = np.load('../simulations/_dat/iburg1v1d_sptm_shkform_'+s+'_hist1.npz')
    N = dat0['R0_nrm'].shape[1]
    if p == 3: N = N-6

    # Plot KKT residuals
    ax1 = Axes('axis', xtick='{0,50,100}',
               xmin=-5, xmax=105, ymin=6e-9, ymax=2e2,
               ymode='log', width='0.33\\textwidth', parent=grpplt)
    if p<3: ax1.set_properties(xticklabels='{,,}')
    if p==3: ax1.set_properties(xlabel='{Iteration ($k$)}')
    Line(range(N), dat0['R0_nrm'][0, :N], 'black', 'thick', dot,
         mark_repeat=10, parent=ax1, label='line:R0')
    Line(range(N), dat1['dLdY_nrm'][0, :N]/dat1['dLdY_nrm'][0, 0], 'red',
         'thick', triangle, mark_repeat=10, parent=ax1, label='line:dLdY')

    # Plot objective residuals
    ax2 = Axes('axis', xtick='{0,50,100}',
               xmin=-5, xmax=105, ymin=6e-5, ymax=0.2,
               ymode='log', width='0.33\\textwidth', parent=grpplt)
    if p<3: ax2.set_properties(xticklabels='{,,}')
    if p==2: ax2.set_properties(ymin=6e-4)
    if p==3: ax2.set_properties(xlabel='{Iteration ($k$)}')
    Line(range(N), dat0['R1err_nrm'][0, :N], 'blue', 'thick', square,
         mark_repeat=10, parent=ax2, label='line:R1err')
    Line(range(N), dat0['R1msh_nrm'][0, :N], 'magenta', 'thick', pentagon,
         mark_repeat=10, parent=ax2, label='line:R1msh')

    # Plot numerical parameters
    ax3 = Axes('axis', xtick='{0,50,100}', xmin=-5, xmax=105,
               ymode='log', width='0.33\\textwidth', parent=grpplt)
    if p<3: ax3.set_properties(xticklabels='{,,}')
    if p==3: ax3.set_properties(ymin=6e-6)
    if p==3: ax3.set_properties(xlabel='{Iteration ($k$)}')
    Line(range(N), dat1['alpha'][0, :N], 'black', 'solid',
         parent=ax3, label='line:alpha')
    Line(range(N), dat1['lam'][0, :N], 'blue', 'dashed',
         parent=ax3, label='line:lam')
    Line(range(N), dat1['kappa0'][0, :N], 'red', 'dash dot',
         parent=ax3, label='line:kappa')

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='_py/iburg1v1d_sptm_shkform_hist'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

##### Figure 2: Slices ####

# Create figure and axes
fig = Figure()
#grpsty = '{group size = 3 by 4, horizontal sep = 0.4cm, vertical sep = 0.4cm}'
grpsty = '{group size = 4 by 2, horizontal sep = 0.4cm, vertical sep = 0.4cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

#for k in [0, 4, 8, 1, 5, 9, 2, 6, 10, 3, 7, 11]:
for k in [0, 2, 3, 4, 5, 6, 9, 10]:

    # Create axis
    ax_ = Axes('axis', width='0.3\\textwidth',
               xmin=-1, xmax=1, ymin=-1.2, ymax=1.4, parent=grpplt)
    if k in [5, 6, 9, 10]:
        ax_.set_properties(xtick='{-1,0,1}', xlabel='{$z$}')
        if k in [6, 9, 10]:
            ax_.set_properties(yticklabels='{,,}')
    if k in [0, 5]:
        ax_.set_properties(ytick='{-1, 0, 1.2}',
                           ylabel='{$\phi(z,\\bar{t})$}')
        if k == 0:
            ax_.set_properties(xticklabels='{,,}')
    if k not in [0, 5, 6, 9, 10]:
        ax_.set_properties(xticklabels='{,,}', yticklabels='{,,}')
 
    # Load data
    dat_slc = np.load('../simulations/_dat/iburg1v1d_sptm_shkform_nel20p3q3_slice'+str(k+1).zfill(2)+'.npz')
    
    # Plot solution
    xlst, Ulst = format_coord_soln_elemwise(dat_slc['xsl'], dat_slc['Usl'],
                                            dat_slc['which_elem'], True)
    for j in range(len(xlst)):
        Line(xlst[j][0, :], Ulst[j][0, :],
             'black', 'solid', 'thick', parent=ax_)

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='_py/iburg1v1d_sptm_shkform_shock'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)

##### Figure 3: Slices (for animation) ####

# Create figure and axes
fig = Figure()
ax = Axes('axis', width='0.3\\textwidth',
          xmin=-1, xmax=1, ymin=-1.2, ymax=1.4,
          xtick='{-1,0,1}', ytick='{-1,0,1.2}', parent=fig)

for k in range(11):

    # Load data
    dat_slc = np.load('../simulations/_dat/iburg1v1d_sptm_shkform_nel20p3q3_slice'+str(k+1).zfill(2)+'.npz')
    
    # Plot solution
    xlst, Ulst = format_coord_soln_elemwise(dat_slc['xsl'], dat_slc['Usl'],
                                            dat_slc['which_elem'], True)
    for j in range(len(xlst)):
        Line(xlst[j][0, :], Ulst[j][0, :],
             'black', 'solid', 'thick', parent=ax, over=str(k+1))

# Write TikZ file, corresponding TeX file, compile, and view PDF
fname_prefix='_py/iburg1v1d_sptm_shkform_sliceanim'
#write_tex(fig, fname_prefix=fname_prefix, view=False)
#cleanup_compile(fname_prefix)


==> _py/mk_mshop_demo.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Axes, Line, Node, Draw, Line3, Graphics
from pytikz.predef import black30white, white, Linestyle
from pytikz.style import RgbColor
from pytikz.sys_core import write_tex, cleanup_compile

square = Linestyle(mark='square*', mark_size=1, mark_options='{solid, thin}')

# NOTE: Need to run from base directory (not _py/ directory)

####################### Edge collapse 2D (single element) ######################

# Create figure and axes
fig = Figure()
ax  = Axes('axis', 'axis equal image', axis_lines='none',
           width='0.45\\textwidth', parent=fig)

# Triangle
xy0 = np.array([[0, 0], [1, 0], [0, 1], [0, 0]]).T
Line(xy0[0, :], xy0[1, :], parent=ax)

# Highlight edges
Line(xy0[0, [0, 2]], xy0[1, [0, 2]], 'red', 'dashed', 'ultra thick',
    parent=ax, label='line:mshop_demo0:collapse')
Line(xy0[0, [0, 1]], xy0[1, [0, 1]], 'blue', 'dotted', 'thick',
    parent=ax, label='line:mshop_demo0:align')
Line(xy0[0, [1, 2]], xy0[1, [1, 2]], 'blue', 'dotted', 'thick', parent=ax)

# Plot nodes
sk = np.linspace(0, 1, 5)
Line(sk, sk[0]*np.ones(5), 'magenta', square, 'only marks',
     parent=ax, label='line:mshop_demo0:node')
Line(sk[:-1], sk[1]*np.ones(4), 'magenta', square, 'only marks', parent=ax)
Line(sk[:-2], sk[2]*np.ones(3), 'magenta', square, 'only marks', parent=ax)
Line(sk[:-3], sk[3]*np.ones(2), 'magenta', square, 'only marks', parent=ax)
Line(sk[:-4], sk[4]*np.ones(1), 'magenta', square, 'only marks', parent=ax)

## Arrows
for k in range(4):
    Draw([sk[k], sk[k]], [sk[-k-1], 0], [],
         '->', '>=latex', cs='axis cs', parent=ax)

## Write files, compile, and view
write_tex(fig, fname_prefix='_py/mshop_demo0', view=True)
cleanup_compile('_py/mshop_demo0')

####################### Edge collapse 3D (single element) ######################

# Create figure and axes
fig = Figure()
ax  = Axes('axis', 'axis equal image', axis_lines='none',
           width='0.8\\textwidth', parent=fig)

# Triangles
xy0 = np.array([[0, 0, 0], [1, 0, 0], [0, 1, 0], [0, 0, 1]]).T
Line3(xy0[0, [0, 1, 2, 0]], xy0[1, [0, 1, 2, 0]], xy0[2, [0, 1, 2, 0]],
      fill=black30white, opacity=0.6, parent=ax)
Line3(xy0[0, [1, 2, 3, 1]], xy0[1, [1, 2, 3, 1]], xy0[2, [1, 2, 3, 1]],
      fill=black30white, opacity=0.6, parent=ax)
Line3(0.65+xy0[0, [0, 1, 2, 0]], 0.65+xy0[1, [0, 1, 2, 0]], xy0[2, [0, 1, 2, 0]],
      fill=black30white, opacity=0.6, parent=ax)

# Highlight edges
Line3(xy0[0, [0, 3]], xy0[1, [0, 3]], xy0[2, [0, 3]],
      'black', 'solid', parent=ax)
Line3(xy0[0, [0, 3]], xy0[1, [0, 3]], xy0[2, [0, 3]],
      'red', 'dashed', 'ultra thick', parent=ax)
Line3(xy0[0, [0, 1]], xy0[1, [0, 1]], xy0[2, [0, 1]],
      'blue', 'dotted', 'thick', parent=ax)
Line3(xy0[0, [0, 2]], xy0[1, [0, 2]], xy0[2, [0, 2]],
      'blue', 'dotted', 'thick', parent=ax)
Line3(xy0[0, [1, 3]], xy0[1, [1, 3]], xy0[2, [1, 3]],
      'blue', 'dotted', 'thick', parent=ax)
Line3(xy0[0, [2, 3]], xy0[1, [2, 3]], xy0[2, [2, 3]],
      'blue', 'dotted', 'thick', parent=ax)

## Write files, compile, and view
write_tex(fig, fname_prefix='_py/mshop_demo1', view=True)
cleanup_compile('_py/mshop_demo1')

############################ Edge collapse (in mesh) ###########################

# Create figure and axes
fig = Figure()
ax  = Axes('axis', 'axis equal image', axis_lines='none',
           xmin=0, xmax=3, ymin=0, ymax=2,
           width='0.45\\textwidth', parent=fig)

# Image/data
Graphics('_img/mshop_demo2a.png', [0, 3], [0, 2], parent=ax)

# Edge
Line([1.3, 1.7], [1, 1], 'red', 'dashed', 'thick',
     parent=ax, label='line:mshop_demo2a:edge')

# Write files, compile, and view
write_tex(fig, fname_prefix='_py/mshop_demo2a', view=True)
cleanup_compile('_py/mshop_demo2a')


# Create figure and axes
fig = Figure()
ax  = Axes('axis', 'axis equal image', axis_lines='none',
           xmin=0, xmax=3, ymin=0, ymax=2,
           width='0.45\\textwidth', parent=fig)

# Image/data
Graphics('_img/mshop_demo2b.png', [0, 3], [0, 2], parent=ax)

# Write files, compile, and view
write_tex(fig, fname_prefix='_py/mshop_demo2b', view=True)
cleanup_compile('_py/mshop_demo2b')

############################# Master node selection ############################

dot = Linestyle(mark='*', mark_size=1.5, mark_options='{solid, thin}')
square = Linestyle(mark='square*', mark_size=1.5, mark_options='{solid, thin}')
pentagon = Linestyle(mark='pentagon*', mark_size=1.5, mark_options='{solid, thin}')
triangle = Linestyle(mark='triangle*', mark_size=1.5, mark_options='{solid, thin}')
diamond = Linestyle(mark='diamond*', mark_size=1.5, mark_options='{solid, thin}')

dat = np.load('_dat/mshop_demo4.npz')
xcg, e2vcg, f2v = dat['xcg'], dat['e2vcg'], dat['f2v']

# Create figure and axes
fig = Figure()
ax  = Axes('axis', 'axis equal image', axis_lines='none',
           xmin=-0.1, xmax=5.1, ymin=-0.1, ymax=2.1,
           width='0.8\\textwidth', parent=fig)
ax.add_bound_box([-0.1, 5.1], [-0.1, 2.1])

# Image/data
Graphics('_img/mshop_demo4.png', [0, 5], [0, 2], parent=ax)

# Nodes
Line(xcg[0, [1, 3, 4, 6, 7, 10, 13]], xcg[1, [1, 3, 4, 6, 7, 10, 13]],
     dot, 'blue', 'only marks', parent=ax, label='line:edge_endpt_movable')
Line(xcg[0, [0, 2, 16]], xcg[1, [0, 2, 16]],
     square, 'red', 'only marks', parent=ax, label='line:edge_endpt_fixed')

# Arrows
Draw(xcg[0, [0, 1]], xcg[1, [0, 1]], [],
     '<-', '>=latex', cs='axis cs', parent=ax)
Draw(xcg[0, [2, 4]], xcg[1, [2, 4]], [],
     '<-', '>=latex', cs='axis cs', parent=ax)
Draw(xcg[0, [3, 6]], xcg[1, [3, 6]], [],
     '<->', '>=latex', cs='axis cs', parent=ax)
Draw(xcg[0, [7, 10]], xcg[1, [7, 10]], [],
     '<->', '>=latex', cs='axis cs', parent=ax)
Draw(xcg[0, [13, 16]], xcg[1, [13, 16]], [],
     '->', '>=latex', cs='axis cs', parent=ax)

## Write files, compile, and view
write_tex(fig, fname_prefix='_py/mshop_demo4', view=True)
cleanup_compile('_py/mshop_demo4')

################### Example: acute angle between shock/boundary ################

tan = RgbColor(0.8, 1.0, 0.8)

# Create figure and axes
fig = Figure()
ax  = Axes('axis', 'axis equal image', axis_lines='none',
           width='0.7\\textwidth', parent=fig)

# Draw shock/boundary and shade
xy0 = np.array([[0, 0], [1, 0], [10, 0], [10, 1], [1, 0]]).T
Line(xy0[0, :], xy0[1, :], fill=black30white, opacity=0.6, parent=ax)
Line(xy0[0, [0, 2]], xy0[1, [0, 2]], 'black', 'solid', 'thick',
     parent=ax, label='line:mshop_demo5:bnd')
Line(xy0[0, [1, 3]], xy0[1, [1, 3]], 'blue', 'solid', 'thick',
     parent=ax, label='line:mshop_demo5:shock')

# Draw element and edge to collapse, and fixed node
xy1 = np.array([[1, 0], [5.5, 0], [5.5, 0.5], [1, 0]]).T
Line(xy1[0, :], xy1[1, :], fill=tan, opacity=1.0, parent=ax)
Line(xy1[0, [1, 2]], xy1[1, [1, 2]], 'red', 'solid', 'thick',
    parent=ax, label='line:mshop_demo5:edge')
Line([xy1[0, 1]], [xy1[1, 1]], square, 'red', 'only marks',
     parent=ax, label='line:mshop_demo5:fixed')

## Write files, compile, and view
write_tex(fig, fname_prefix='_py/mshop_demo5', view=True)
cleanup_compile('_py/mshop_demo5')

#################################### Patch #####################################

h = np.sqrt(3)/2.0

# Create figure and axes
fig = Figure()
ax  = Axes('axis', 'axis equal image', axis_lines='none',
           xmin=-0.1, xmax=2.1, ymin=-2*h-0.1, ymax=0.1,
           width='0.4\\textwidth', parent=fig)
ax.add_bound_box([-0.1, 1.1], [-2*h-0.1, 0.1])

# Image/data
Graphics('_img/mshop_demo6a.png', [0, 2], [-2*h, 0], parent=ax)

# Add nodes
Node('$K\'_1$', [0.5, -h/3.0], 'axis cs', parent=ax)
Node('$K$', [1.0, -2*h/3.0], 'axis cs', parent=ax)
Node('$K\'_2$', [1.5, -h/3.0], 'axis cs', parent=ax)
Node('$K\'_3$', [1.0, -4*h/3.0], 'axis cs', parent=ax)

# Outline K and neighbors
Line([0, 2, 1, 0], [0, 0, -2*h, 0],
     'blue', 'dashed', 'thick', parent=ax,
     label='line:mshop_demo6:neigh')

# Write files, compile, and view
write_tex(fig, fname_prefix='_py/mshop_demo6a', view=True)
cleanup_compile('_py/mshop_demo6a')

# Create figure and axes
fig = Figure()
ax  = Axes('axis', 'axis equal image', axis_lines='none',
           xmin=-0.1, xmax=2.1, ymin=-2*h-0.1, ymax=0.1,
           width='0.4\\textwidth', parent=fig)
ax.add_bound_box([-0.1, 1.1], [-2*h-0.1, 0.1])

# Image/data
Graphics('_img/mshop_demo6b.png', [0, 2], [-2*h, 0], parent=ax)

# Outline K and neighbors that don't cross shock
Line([0, 2, 1.5, 0.5, 0], [0, 0, -h, -h, 0],
     'red', 'dashed', 'thick', parent=ax,
     label='line:mshop_demo6:neighshk')

# Write files, compile, and view
write_tex(fig, fname_prefix='_py/mshop_demo6b', view=True)
cleanup_compile('_py/mshop_demo6b')

############################## Shock preservation ##############################

for k in [0, 1, 2]:

    # Create figure and axes
    fig = Figure()
    ax  = Axes('axis', 'axis equal image', axis_lines='none',
               xmin=0, xmax=1, ymin=0, ymax=1,
               width='0.4\\textwidth', parent=fig)
    
    # Image/data
    Graphics('_img/shk_preserve_'+str(k)+'.png', [0, 1], [0, 1], parent=ax)
    
    # Shock/edge
    Line([0, 1], [1, 0], 'magenta', 'solid', 'thick',
         parent=ax, label='line:shk_preserve:shock')
    if k == 0:
        Line([1.0/3.0, 2.0/3.0], [2.0/3.0, 2.0/3.0], 'red', 'dashed', 'thick',
             parent=ax, label='line:shk_preserve:edge')
    
    # Write files, compile, and view
    write_tex(fig, fname_prefix='_py/shk_preserve_'+str(k), view=True)
    cleanup_compile('_py/shk_preserve_'+str(k))

############################## Element smoothing ###############################

dat = np.load('_dat/smooth_ref.npz')
xcg = [dat['xcg0'], dat['xcg1'], dat['xcg2']]

for k in [0, 1, 2]:

    # Create figure and axes
    fig = Figure()
    ax  = Axes('axis', 'axis equal image', axis_lines='none',
               xmin=-1.0/3.0-0.02, xmax=1.0/3.0+0.02,
               ymin=-0.02, ymax=2.0/3.0+0.02,
               width='0.4\\textwidth', parent=fig)
    ax.add_bound_box([-1.0/3.0-0.02, 1.0/3.0+0.02], [-0.02, 2.0/3.0+0.02])

    # Image/data
    Graphics('_img/smooth_ref'+str(k)+'.png',
             [-1.0/3.0, 1.0/3.0], [0.0, 2.0/3.0], parent=ax)
    
    # Collapsed edge and nodes
    Line(xcg[k][0, :], xcg[k][1, :], 'blue', dot, 'only marks', parent=ax,
         label='line:smooth_ref:node')
    if k == 0:
        Line([0, 0], [1.0/3.0, 2.0/3.0], 'red', 'dashed', 'thick',
             parent=ax, label='line:smooth_ref:edge')
    
    # Write files, compile, and view
    write_tex(fig, fname_prefix='_py/smooth_ref'+str(k), view=True)
    cleanup_compile('_py/smooth_ref'+str(k))


==> _py/mk_scramjet0_geom.py <==
import numpy as np

from pytikz.pltobj import Figure, Axes, Line, Node
from pytikz.predef import dot, black30white, white
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.lib.curves import forward_facing_step

# Curve defining geometry and boundary
xy0 = [[0, 0], [3.9899, 0], [3.9899, 0.3986], [0, 0.8650], [0, 0]]
xy1 = [[1.088, 0.3460], [2.9410, 0.3460], [3.3940, 0.2811],
       [2.1998, 0.1211], [2.1071, 0.1211], [1.0880, 0.3460]]
xy0 = np.array(xy0).T
xy1 = np.array(xy1).T

# Create figure and axes
xmin, xmax = np.min(xy0[0, :]), np.max(xy0[0, :])
ymin, ymax = np.min(xy0[1, :]), np.max(xy0[1, :])
dx, dy = xmax-xmin, ymax-ymin
dxy = max(dx, dy)

fig = Figure()
ax  = Axes('axis', 'axis equal image',
           'axis line style={gray}',
           'axis x line*=bottom',
           'axis y line*=left',
           xtick = '{0.0, 1.088, 2.1071, 2.1998, 2.941, 3.394, 3.9899}',
           ytick = '{0.0, 0.1211, 0.2811, 0.3460, 0.3986, 0.8650}',
           xmin=xmin-0.1*dx, xmax=xmax+0.1*dx,
           ymin=ymin-0.1*dy, ymax=ymax+0.1*dy,
           parent=fig)

# Draw outer boundary and shade
Line(xy0[0, :], xy0[1, :], fill=black30white, opacity=0.6, parent=ax)
Line(xy1[0, :], xy1[1, :], fill=white, opacity=1.0, parent=ax)

# Draw thick lines to indicate boundary conditions
Line(xy0[0, [0, 1]], xy0[1, [0, 1]], 'thick', color='black', parent=ax,
     label='line:scramjet0:wall')
Line(xy0[0, [2, 3]], xy0[1, [2, 3]], 'thick', color='black', parent=ax)
Line(xy1[0, :], xy1[1, :], 'thick', color='black', parent=ax)
Line(xy0[0, [3, 4]], xy0[1, [3, 4]], 'thick', color='blue', parent=ax,
     label='line:scramjet0:inlet')
Line(xy0[0, [1, 2]], xy0[1, [1, 2]], 'thick', color='red', parent=ax,
     label='line:scramjet0:outlet')

# Write files, compile, and view
write_tex(fig, fname_prefix='scramjet0_geom', view=True)
cleanup_compile('scramjet0_geom')


==> _py/mk_scramjet1_geom.py <==
import numpy as np

from pytikz.pltobj import Figure, Axes, Line, Node
from pytikz.predef import dot, black30white, white
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.lib.curves import forward_facing_step

# Curve defining geometry and boundary
xy0 = [[0, 0], [3.9899, 0], [3.9899, 0.3986], [0, 0.8650], [0, 0]]
xy1 = [[1.088, 0.3460], [2.9410, 0.3460], [3.3940, 0.2811],
       [2.1998, 0.1211], [2.1071, 0.1211], [1.0880, 0.3460]]
xy0 = np.array(xy0).T
xy1 = np.array(xy1).T

# Create figure and axes
xmin, xmax = np.min(xy0[0, :]), np.max(xy0[0, :])
ymin, ymax = np.min(xy0[1, :]), np.max(xy0[1, :])
dx, dy = xmax-xmin, ymax-ymin
dxy = max(dx, dy)

fig = Figure()
ax  = Axes('axis', 'axis equal image',
           'axis line style={black}',
           'axis x line*=bottom',
           'axis y line*=left',
           width='0.8\\textwidth',
           grid='both',
           xlabel='{$x_1$}',
           ylabel='{$x_2$}',
           xtick = '{0.0, 1.088, 2.1071, 2.1998, 2.941, 3.394, 3.9899}',
           ytick = '{0.0, 0.1211, 0.3460, 0.8650}',
           xticklabels = '{0, $w_1$, $w_2~~$, $~~w_3$, $w_4$, $w_5$, $w_6$}',
           yticklabels = '{0, $h_1$, $h_3$, $h_5$}',
           xmin=xmin-0.02*dx, xmax=xmax+0.02*dx,
           ymin=ymin-0.1*dy, ymax=ymax+0.1*dy,
           parent=fig)
ax2 = Axes('axis', 'axis equal image',
           'axis line style={black}',
           'axis x line=none',
           'axis y line*=right',
           width='0.8\\textwidth',
           grid='both',
           ytick = '{0.2811, 0.3986}',
           yticklabels = '{$h_2$, $h_4$}',
           xmin=xmin-0.02*dx, xmax=xmax+0.02*dx,
           ymin=ymin-0.1*dy, ymax=ymax+0.1*dy,
           parent=fig)

# Draw outer boundary and shade
Line(xy0[0, :], xy0[1, :], fill=black30white, opacity=0.6, parent=ax)
Line(xy1[0, :], xy1[1, :], fill=white, opacity=1.0, parent=ax)

# Draw thick lines to indicate boundary conditions
Line(xy0[0, [0, 1]], xy0[1, [0, 1]], 'thick', color='black', parent=ax,
     label='line:scramjet1:wall')
Line(xy0[0, [2, 3]], xy0[1, [2, 3]], 'thick', color='black', parent=ax)
Line(xy1[0, :], xy1[1, :], 'thick', color='black', parent=ax)
Line(xy0[0, [3, 4]], xy0[1, [3, 4]], 'thick', color='blue', parent=ax,
     label='line:scramjet1:inflow')
Line(xy0[0, [1, 2]], xy0[1, [1, 2]], 'thick', color='red', parent=ax,
     label='line:scramjet1:outflow')

# Write files, compile, and view
write_tex(fig, fname_prefix='scramjet1_geom', view=True)
cleanup_compile('scramjet1_geom')


==> _py/mk_sph0_geom.py <==
import numpy as np
import matplotlib.pyplot as plt
  
from pytikz.pltobj import Figure, Axes, Line, Node
from pytikz.predef import dot, black30white, white
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.lib.curves import forward_facing_step

# Curve defining geometry and boundary
xmin, xmax = -4, 0
zmin, zmax = -5, 0
dx, dz = xmax-xmin, zmax-zmin
dxz = max(dx, dz)

r, th = 1.0, np.linspace(0, 0.5*np.pi)
x1 = np.concatenate(([xmin, xmax], xmax-r*np.sin(th), [xmin, xmin]))
z1 = np.concatenate(([zmin, zmin], zmax-r*np.cos(th), [zmax, zmin]))

fig = Figure()
ax  = Axes('axis', 'axis equal image',
           'axis line style={gray}',
           'axis x line*=bottom',
           'axis y line*=right',
           xtick = '{-4, -1, 0}',
           ytick = '{-5, -1, 0}',
           width='0.42\\textwidth',
           xmin=xmin-0.075*dx, xmax=xmax+0.075*dx,
           ymin=zmin-0.075*dz, ymax=zmax+0.075*dz,
           xlabel='{$x_1$}',
           ylabel='{$x_3$}',
           parent=fig)


# Draw outer boundary and shade
Line(x1, z1, fill=black30white, opacity=0.6, parent=ax)

# Draw thick lines to indicate boundary conditions
Line(x1[2:-1], z1[2:-1], 'black', 'thick', parent=ax, label='line:sph0:wall')
Line(x1[0:2], z1[0:2], 'blue', 'thick', parent=ax, label='line:sph0:inlet')
Line(x1[-2:], z1[-2:], 'blue', 'thick', parent=ax)
Line(x1[1:3], z1[1:3], 'red', 'thick', parent=ax, label='line:sph0:outlet')

# Write files, compile, and view
write_tex(fig, fname_prefix='sph0_geom', view=True)
cleanup_compile('sph0_geom')


==> _py/mk_sph1_geom.py <==
import numpy as np
import matplotlib.pyplot as plt
  
from pytikz.pltobj import Figure, Axes, Line, Line3
from pytikz.predef import dot, black30white, white
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.lib.curves import forward_facing_step

# Define geometry
npt = 100
r, th = 1.0, np.linspace(0, 0.5*np.pi, npt)

xmin, xmax = -4, 0
ymin, ymax = 0, 5
zmin, zmax = -5, 0
dx, dy, dz = xmax-xmin, ymax-ymin, zmax-zmin
dxy = max(dx, dy)

x1 = np.concatenate(([xmin], xmax-r*np.cos(th), [xmax, xmin, xmin]))
y1 = np.concatenate(([ymin], ymin+r*np.sin(th), [ymax, ymax, ymin]))
z1 = np.concatenate(([zmax], zmax*np.ones(npt), [zmax, zmax, zmax]))

x2 = np.concatenate(([xmax], xmax*np.ones(npt), [xmax, xmax, xmax]))
y2 = np.concatenate(([ymax], ymin+r*np.cos(th), [ymin, ymax, ymax]))
z2 = np.concatenate(([zmax], zmax-r*np.sin(th), [zmin, zmin, zmax]))

x3 = np.concatenate(([xmin], xmax-r*np.cos(th), [xmax, xmin, xmin]))
y3 = np.concatenate(([ymin], ymin*np.ones(npt), [ymin, ymin, ymin]))
z3 = np.concatenate(([zmax], zmax-r*np.sin(th), [zmin, zmin, zmax]))

x4 = np.concatenate([xmax-r*np.cos(th), xmax*np.ones(npt), xmax-r*np.sin(th)])
y4 = np.concatenate([ymin+r*np.sin(th), ymin+r*np.cos(th), ymin*np.ones(npt)])
z4 = np.concatenate([zmax*np.ones(npt), zmax-r*np.sin(th), zmax-r*np.cos(th)])

# Create pytikz Figure and Axes
fig = Figure()
ax  = Axes('axis', 'axis equal image', 'grid',
           #view='{35}{53}',
           view='{15}{30}',
           width='0.6\\textwidth',
           xmin=xmin-0.2, xmax=xmax+0.2,
           ymin=ymin-0.2, ymax=ymax+0.2,
           zmin=zmin-0.2, zmax=zmax+0.2,
           xtick = '{-4, -1, 0}',
           ytick = '{0, 1, 5}',
           ztick = '{-5, -1, 0}',
           xlabel='{$x_1$}',
           ylabel='{$x_2$}',
           zlabel='{$x_3$}',
           parent=fig)

# Plot faces (shaded)
#Line3([xmin, xmin, xmax, xmax, xmin], [ymax, ymax, ymax, ymax, ymax],
#      [zmin, zmax, zmax, zmin, zmin], draw='none', fill='lightgray',
#      opacity=0.6, parent=ax)
#Line3([xmin, xmin, xmin, xmin, xmin], [ymin, ymin, ymax, ymax, ymin],
#      [zmin, zmax, zmax, zmin, zmin], draw='none', fill='lightgray',
#      opacity=0.6, parent=ax)
#Line3([xmin, xmax, xmax, xmin, xmin], [ymin, ymin, ymax, ymax, ymin],
#      [zmax, zmax, zmax, zmax, zmax], draw='none', fill='lightgray',
#      opacity=0.6, parent=ax)
Line3(x1, y1, z1, draw='none', fill='lightgray', opacity=0.6, parent=ax)
Line3(x2, y2, z2, draw='none', fill='lightgray', opacity=0.6, parent=ax)
Line3(x3, y3, z3, draw='none', fill='lightgray', opacity=0.6, parent=ax)
Line3(x4, y4, z4, draw='none', fill='red', opacity=0.6, parent=ax)

# Plot edges
Line3(x1[1:-3], y1[1:-3], z1[:-3], 'black', 'solid', parent=ax)
Line3(x2[1:-3], y2[1:-3], z2[:-3], 'black', 'solid', parent=ax)
Line3(x3[1:-3], y3[1:-3], z3[:-3], 'black', 'solid', parent=ax)

Line3([xmin, xmin], [ymin, ymin], [zmin, zmax],
      'black', 'solid', parent=ax)
Line3([xmin, xmin], [ymax, ymax], [zmin, zmax],
      'black', 'dashed', parent=ax)
Line3([xmax, xmax], [ymin, ymin], [zmin, zmax-r],
      'black', 'solid', parent=ax)
Line3([xmax, xmax], [ymax, ymax], [zmin, zmax],
      'black', 'solid', parent=ax)

Line3([xmin, xmax-r], [ymin, ymin], [zmax, zmax],
      'black', 'solid', parent=ax)
Line3([xmin, xmax], [ymax, ymax], [zmax, zmax],
      'black', 'solid', parent=ax)
Line3([xmin, xmin], [ymin, ymax], [zmax, zmax],
      'black', 'solid', parent=ax)
Line3([xmax, xmax], [ymin+r, ymax], [zmax, zmax],
      'black', 'solid', parent=ax)

Line3([xmin, xmax], [ymin, ymin], [zmin, zmin],
      'black', 'solid', parent=ax)
Line3([xmax, xmax], [ymin, ymax], [zmin, zmin],
      'black', 'solid', parent=ax)
Line3([xmin, xmax], [ymax, ymax], [zmin, zmin],
      'black', 'dashed', parent=ax)
Line3([xmin, xmin], [ymin, ymax], [zmin, zmin],
      'black', 'dashed', parent=ax)

# Write files, compile, and view
write_tex(fig, fname_prefix='sph1_geom', view=True)
cleanup_compile('sph1_geom')


==> _py/post_util.py <==

import numpy as np

def format_coord_soln_elemwise(x, U, which_elem, compress=False):
    """
    Format coordinates and solution into elementwise list; account for
    possibility that data is arranged to be spatially continuous and
    same element can be visited multiple times.
    """

    # Reformat data
    if len(which_elem.shape) == 2:
        which_elem = which_elem[0, :]

    # Format data into elementwise list
    j, xlst, Ulst = 0, [], []
    while True:
        idx0 = which_elem==which_elem[j]
        N0 = np.where(idx0[j:]==0)[0]
        N = j+N0[0] if len(N0) > 0 else len(which_elem)
        idx = range(j, N)
        xlst.append(x[:, idx])
        Ulst.append(U[:, idx])
        if N >= len(which_elem): break
        j = N

    if not compress: return xlst, Ulst

    # Compress data
    which2mrg = [[0]]
    for k in range(1, len(xlst)):
        if np.linalg.norm(xlst[k-1][:,-1]-xlst[k][:,0])<1e-10 and \
           np.linalg.norm(Ulst[k-1][:,-1]-Ulst[k][:,0])<1e-2:
            which2mrg[-1].append(k)
        else:
            which2mrg.append([k])

    xlst_new, Ulst_new = [], []
    for which in which2mrg:
        xlst_new.append(np.hstack([xlst[j] for j in which]))
        Ulst_new.append(np.hstack([Ulst[j] for j in which]))
    return xlst_new, Ulst_new

def compute_loglog_slope(h, E):
    """
    Compute log-log slope of error
    """
    return (np.log(E[1])-np.log(E[0]))/(np.log(h[1])-np.log(h[0]))

def create_hconv_tab_row(p, q, Ne, h, E, m, is_last):
    """
    Create a row of h convergence table
    """
    s = '{0:d} & {1:d} & {2:d} & {3:3.2e} & '.format(p, q, Ne, h)
    for k in range(2):
        s += '{0:3.2e} & '.format(E[k])
        s += '{0:3.2f} '.format(m[k]) if m[k] is not None else '- '
        if k < 2: s += '& '
    if not is_last: s += '\\\\ \n'
    return s

def create_hconv_tab_sec(p, q, h, nelem, E):
    """
    Create a section of h convergence table: all refinement levels for
    fixed p and q
    """
    s, N = '', 4
    for j in range(N):
        m = [None, None, None]
        if j > 0:
            for i in range(2):
                m[i] =  compute_loglog_slope(h[j-1:j+1], E[i, j-1:j+1])
        s = s + create_hconv_tab_row(p, q, int(nelem[j]),
                                     h[j], E[:, j], m, False)
    return s

if __name__ == '__main__':
    dat_slc = np.load('../../simulations/_dat/iburg1v1d_sptm_nrl0_stdy0_nel6p4q4_slice.npz')
   
    print vars(dat_slc)
    print format_coord_soln_elemwise(dat_slc['xsl'], dat_slc['Usl'], dat_slc['which_elem'], True)

